Pattern-Based Prediction of Population Outbreaks

Insect outbreaks are biotic disturbances in forests and agroecosystems that cause economic and ecological damage. This phenomenon depends on a variety of biological and physical factors. The complexity and practical importance of the issue have made the problem of predicting outbreaks a focus of recent research. Here, we propose the Pattern-Based Prediction (PBP) method for predicting population outbreaks. It is based on the Alert Zone Procedure, combined with elements from machine learning. It uses information on previous time series values that precede an outbreak event as predictors of future outbreaks, which can be useful when monitoring pest species. We illustrate the methodology using simulated datasets and real time series data obtained by monitoring aphids in wheat crops in Southern Brazil. We obtained an average test accuracy of $84.6\%$ in the simulation studies implemented with stochastic models, and $95.0\%$ for predicting outbreaks using the real dataset. This shows the feasibility of the PBP method in predicting outbreaks in population dynamics. We benchmarked our results against established state-of-the-art machine learning methods, namely Support Vector Machines, Deep Neural Networks, Long Short Term Memory and Random Forests. The PBP method yielded a competitive performance, associated with higher true-positive rates in most comparisons, while being able to provide interpretability rather than being a black-box method. This is an improvement over current state-of-the-art machine learning tools, especially when being used by non-specialists, such as ecologists aiming to use a quantitative approach for pest monitoring. We provide open-source code to implement the PBP method in Python, through the \texttt{pypbp} package, which may be directly downloaded from the Python Package Index server or accessed through \url{https://pypbp-documentation.readthedocs.io}

==> code/pbp.py <==
# Estimating hiperparameters given a time series
parameters = get_fitted_parameters(time_series = time_series, 
                                     xstar = 200, 
                                     decompose = False, 
                                     decomposition_function = get_decomposition)    
# Obtaining patterns and classes from the time series
train_variables, train_classes = obtain_patterns(observation_set = time_series,
                                     event = 200, m = parameters[0][0], 
                                     decompose = False, 
                                     decomposition_function = get_decomposition) 
# Obtaining d_base
d_base = get_d_base(data = parameters[1], 
                            rate_type = 'tpr', 
                            rate_threshold = 0.9)[0]
# Obtaining cluster matrice
pattern_matrix = Pattern_Matrix()
clustered_patterns = pattern_matrix.obtain_pc_with_distance(train_variables[np.where(train_classes==1), :][0], 
                                                            parameters[0][1])
# Prediction
prediction = Prediction()        
estimations = pbp_prediction(patterns_array = train_variables, 
                             clustered_patterns = clustered_patterns,
                             d_base = d_base, alpha = parameters[0][2], 
                             outbreak_p_means = prediction.obtain_p_means_with_distance, 
                             outbreak_prediction = prediction.predict_with_distance)
